On phase-space integrals with Heaviside functions

We discuss peculiarities that arise in the computation of real-emission contributions to observables that contain Heaviside functions. A prominent example of such a case is the zero-jettiness soft function in SCET, whose calculation at next-to-next-to-next-to-leading order in perturbative QCD is an interesting problem. Since the zero-jettiness soft function distinguishes between emissions into different hemispheres, its definition involves $\theta$-functions of light-cone components of emitted soft partons. This prevents a direct use of multi-loop methods, based on reverse unitarity, for computing the zero-jettiness soft function in high orders of perturbation theory. We propose a way to bypass this problem and illustrate its effectiveness by computing various non-trivial contrbutions to the zero-jettiness soft function at NNLO and N3LO in perturbative QCD.

==> anc/P3H-21-097-Ancillary-file.m <==
\[Omega]red["a"] = ((182/(5*ep^5) - 3392/(5*ep^4) + 23268/(5*ep^3) - 
        69432/(5*ep^2) + 75728/(5*ep))*integral[1] + 
      (8/(5*ep^3) - 72/(5*ep^2) + 32/ep)*integral[2] + 
      (-8064 - 112/(5*ep^4) + 2016/(5*ep^3) - 13328/(5*ep^2) + 38304/(5*ep))*
       integral[3] + (-5664/5 - 4/ep^4 + 356/(5*ep^3) - 2248/(5*ep^2) + 
        5968/(5*ep))*integral[4] + (128 - 8/(5*ep^3) + 104/(5*ep^2) - 
        448/(5*ep))*integral[5] + (-22032/5 - 36/(5*ep^4) + 648/(5*ep^3) - 
        4428/(5*ep^2) + 14328/(5*ep) + 2592*ep)*integral[6])/
     ((1 - 5*ep)*(1 - 4*ep))
 
\[Omega]red["b"] = ((4287 - 67966*ep + 268429*ep^2 + 713856*ep^3 - 
        6479980*ep^4 + 10249456*ep^5)*integral[1])/(200*ep^5*(-1 + 2*ep)*
       (-1 + 4*ep)*(-1 + 5*ep)) + (7*integral[2])/(5*ep^3) - 
     (38*(-1 + 3*ep)*(-1 + 6*ep)*(-1 + 28*ep)*integral[3])/
      (5*ep^4*(-1 + 2*ep)) - ((-1 + 3*ep)*(-3923 + 38128*ep - 9756*ep^2 - 
        703648*ep^3 + 1420064*ep^4)*integral[4])/(50*ep^4*(-1 + 2*ep)*
       (-1 + 4*ep)*(-1 + 5*ep)) - (2*(-1 + 4*ep)*(-13 + 88*ep)*integral[5])/
      (5*ep^3*(-1 + 2*ep)) + (9*(-1 + 2*ep)*(-1 + 3*ep)*(-1 + 6*ep)*
       (55 + 258*ep)*integral[6])/(5*ep^4*(-1 + 4*ep)) - 
     (237*integral[7])/(4*ep^2) - (6*(1 + 4*ep)*integral[8])/ep^3 + 
     (10*integral[9])/(3*ep^2) - (10*integral[10])/ep^2 + 
     (6*integral[11])/ep^2 + (6*integral[12])/(5*ep^2) - 
     (6*integral[13])/(5*ep^2) + (18*integral[14])/ep^2 - 
     (9*integral[15])/(5*ep^2) - (14*(-1 + 6*ep)*integral[16])/(5*ep^2) + 
     (12*integral[17])/(5*ep) + (93*integral[18])/(5*ep) - 
     (12*integral[19])/ep - (39*integral[20])/ep + 
     (22*(-1 + 4*ep)*integral[21])/ep^2 - (7*integral[22])/ep - 
     (4*nu*integralnu[1])/(3*ep^2)
 
\[Omega]red["c"] = (40023347/15552 - 5152/(675*ep^5) + 60883/(1350*ep^4) + 
       2218663/(5400*ep^3) - 33423797/(10800*ep^2) + 44313583/(12960*ep) - 
       (49850253233*ep)/466560)*integral[1] + 
     (160/9 - 262/(135*ep^3) + 8/(135*ep^2) - 16/(9*ep) - (1280*ep)/9)*
      integral[2] + (-733168/135 + 2242/(135*ep^4) - 23954/(135*ep^3) + 
       14596/(45*ep^2) + 69832/(45*ep) + (2845312*ep)/405 + 
       (74967872*ep^2)/1215)*integral[3] + 
     (5243129/360 - 47683/(675*ep^4) + 27427/(25*ep^3) - 
       7899529/(1350*ep^2) + 7137263/(900*ep) - (119650151*ep)/2160 + 
       (11094485353*ep^2)/12960)*integral[4] + 
     (-2024/9 + 334/(135*ep^3) - 794/(45*ep^2) + 5036/(135*ep) + 
       (38854*ep)/27 - (600703*ep^2)/81)*integral[5] + 
     (534641/180 - 1202/(15*ep^4) + 4022/(3*ep^3) - 121631/(15*ep^2) + 
       170291/(10*ep) - (76894303*ep)/1080 + (6077660177*ep^2)/6480)*
      integral[6] + (44 - 9/(2*ep^2) + 3/(2*ep) + 119*ep - 151*ep^2 + 
       1409*ep^3 - 3211*ep^4)*integral[7] + 
     (80/3 - 14/(3*ep^2) - 8/(3*ep) - (224*ep)/3 + (1088*ep^2)/3 - 
       (3968*ep^3)/3 + (16640*ep^4)/3)*integral[9] + 
     (65*integral[10])/(9*ep^2) + (47/6 - 47/(9*ep^2) + 337/(9*ep) + 
       (1527*ep)/4 - (21817*ep^2)/24 + (238589*ep^3)/48 - (430971*ep^4)/32)*
      integral[11] + (25/6 - 13/(15*ep^2) - (515*ep)/12 + (8195*ep^2)/24 - 
       (118055*ep^3)/48 + (1613075*ep^4)/96)*integral[12] + 
     (-25/6 + 13/(15*ep^2) + (515*ep)/12 - (8195*ep^2)/24 + 
       (118055*ep^3)/48 - (1613075*ep^4)/96)*integral[13] + 
     (-32/3 - 578/(45*ep^2) + 16/(45*ep) + (320*ep)/3 - (2560*ep^2)/3 + 
       (18560*ep^3)/3 - (127360*ep^4)/3)*integral[14] + 
     (-88/9 + 19/(15*ep^2) + 8/(45*ep) + (920*ep)/9 - (7480*ep^2)/9 + 
       (54680*ep^3)/9 - (377080*ep^4)/9)*integral[15] + 
     (832/3 - 92/(15*ep^2) + 212/(15*ep) - (4496*ep)/3 + (21808*ep^2)/3 - 
       (110384*ep^3)/3)*integral[16] + (14 + 68/(5*ep) - 17*ep + 
       (1217*ep^2)/2 - (10397*ep^3)/4 + (114497*ep^4)/8 - (1075877*ep^5)/16)*
      integral[17] + (-36 + 12/(5*ep) - 87*ep - (1593*ep^2)/2 + 
       (9933*ep^3)/4 - (127713*ep^4)/8 + (1111653*ep^5)/16)*integral[18] + 
     (-150 + 18/ep - 15*ep - (3465*ep^2)/2 + (22005*ep^3)/4 - 
       (275865*ep^4)/8 + (2546205*ep^5)/16)*integral[19] + 
     (-14 + 2/ep + 32*ep + 44*ep^2 - 172*ep^3)*integral[20] + 
     (8 - 4/(3*ep^2) + 4/(3*ep) + 16*ep + 32*ep^2 + 64*ep^3)*integral[21] + 
     (-68/9 + 40/(9*ep) + (172*ep)/3 - 320*ep^2 + 1968*ep^3)*integral[22] + 
     (-353/3 + 151/(60*ep^3) + 73/(6*ep^2) - 69/(10*ep) - 270*ep - 
       (4532*ep^2)/3 - 312*ep^3)*integral[23] + 
     (-2/ep - 24*ep + 96*ep^2 - 672*ep^3 + 3840*ep^4)*integral[24] + 
     (920/9 + 1/(3*ep^2) - 125/(18*ep) - 107*ep + 2419*ep^2 - 9413*ep^3 + 
       69719*ep^4)*integral[25] + (16 + 4/(45*ep^2) - 104/(45*ep) - 
       (320*ep)/3 + (2080*ep^2)/3 - (13280*ep^3)/3 + (83680*ep^4)/3)*
      integral[26] + (-6 - 3/ep - 12*ep - 24*ep^2 - 48*ep^3 - 96*ep^4)*
      integral[27] + (140/3 + 4/(3*ep^2) + 91/(6*ep) + (280*ep)/3 + 
       (560*ep^2)/3 + (1120*ep^3)/3 + (2240*ep^4)/3 + (4480*ep^5)/3)*
      integral[28] + (-2/ep^2 + 2/(3*ep) + 120*ep - 480*ep^2 + 3360*ep^3 - 
       19200*ep^4 + 117120*ep^5)*integral[29] + 
     (-40/9 + 20/(9*ep) + (80*ep)/3 - 160*ep^2 + 960*ep^3 - 5760*ep^4 + 
       34560*ep^5)*integral[30] + (-29 + 2/(3*ep^2) - 9/ep - 156*ep + 
       276*ep^2 - 2976*ep^3 + 15216*ep^4 - 96576*ep^5)*integral[31] + 
     (76/9 + 7/(18*ep^2) + 29/(18*ep) + (8*ep)/3 + (272*ep^2)/3 - 
       (992*ep^3)/3 + (7232*ep^4)/3 - (40832*ep^5)/3)*integral[32] + 
     (38/9 - 37/(18*ep^2) - 9/(2*ep) + (134*ep)/3 - 128*ep^2 + 1048*ep^3 - 
       5728*ep^4)*integral[33] + (-17/3 - 7/(18*ep^2) - 1/(6*ep) + 
       (62*ep)/3 - (452*ep^2)/3 + (2552*ep^3)/3 - (15632*ep^4)/3 + 
       (93152*ep^5)/3)*integral[34] + (-5 + 5/(3*ep) + (85*ep)/3 - 165*ep^2 + 
       975*ep^3 - 5805*ep^4 + 34695*ep^5)*integral[35] + 
     (5 - 5/(3*ep) - (85*ep)/3 + 165*ep^2 - 975*ep^3 + 5805*ep^4 - 
       34695*ep^5)*integral[36] + (-5 + 5/(3*ep) + (85*ep)/3 - 165*ep^2 + 
       975*ep^3 - 5805*ep^4 + 34695*ep^5)*integral[37] + 
     (4*integral[38])/(3*ep) - (4*integral[39])/(3*ep) + 
     (-80/3 + 8/(3*ep^2) + 8/(3*ep) + (224*ep)/3 - (1088*ep^2)/3 + 
       (3968*ep^3)/3 - (16640*ep^4)/3)*nu*integralnu[1]
 
\[Omega]red["d"] = -((15004188 + 613921854*ep + 5796011756*ep^2 - 
         77154466714*ep^3 - 1299619153497*ep^4 + 2522574497313*ep^5 + 
         104410152758382*ep^6 + 88501164703536*ep^7 - 4460327257143574*ep^8 - 
         9295274320923040*ep^9 + 112838481469707648*ep^10 + 
         307947729576607446*ep^11 - 1751416108417113261*ep^12 - 
         5279973342850428135*ep^13 + 16946914531741065998*ep^14 + 
         49953875134389436508*ep^15 - 105633505756753649832*ep^16 - 
         259616443598694903072*ep^17 + 451219222350788651712*ep^18 + 
         780101743146292098432*ep^19 - 1299309168227114119680*ep^20 - 
         1681404296816974867200*ep^21 + 2378228764843196204544*ep^22 + 
         2765195861586041613312*ep^23 - 3049553154922832553984*ep^24 - 
         1852095315519983370240*ep^25 + 2017621352544819609600*ep^26 - 
         204660223866961920000*ep^27 + 111997308708126720000*ep^28)*
        integral[1])/(226800*(-1 + ep)*ep^5*(1 + ep)^2*(-3 + 2*ep)^2*
       (-1 + 2*ep)^2*(1 + 2*ep)*(-2 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)^2*
       (1 + 4*ep)^2*(-1 + 5*ep)*(1 + 5*ep)^3*(-1 + 6*ep)^2*(1 + 6*ep)^3) - 
     ((-1 + 3*ep)*(-1 + 6*ep)*(-267 - 29906*ep - 1033840*ep^2 - 
        14729344*ep^3 - 101445413*ep^4 - 299352114*ep^5 + 341637294*ep^6 + 
        6087822776*ep^7 + 23439109666*ep^8 + 46711239412*ep^9 + 
        38228518088*ep^10 - 42413464560*ep^11 - 136540144704*ep^12 - 
        79889220480*ep^13 + 150630658560*ep^14 + 268937625600*ep^15 + 
        141502464000*ep^16)*integral[3])/(405*ep^4*(1 + ep)^2*(-3 + 2*ep)*
       (-1 + 2*ep)^2*(1 + 2*ep)*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^3*
       (1 + 6*ep)) - ((-1486314 - 9277623*ep + 29866811*ep^2 + 
        79846743*ep^3 + 3305956321*ep^4 + 52226826429*ep^5 - 
        82659577557*ep^6 - 2828914871319*ep^7 - 1449423242107*ep^8 + 
        62768218221534*ep^9 + 51734242495558*ep^10 - 725347189255668*ep^11 - 
        304894953541512*ep^12 + 4640281781540112*ep^13 - 
        1409858188942624*ep^14 - 15247597334708544*ep^15 + 
        15286498151975296*ep^16 + 24002720934336768*ep^17 - 
        38094549814053888*ep^18 - 15837883413645312*ep^19 + 
        33582732862242816*ep^20 + 3484957148282880*ep^21 - 
        9933351144652800*ep^22 + 209066655744000*ep^23)*integral[4])/
      (3150*(-1 + ep)*ep^4*(1 + ep)^2*(-3 + 2*ep)^2*(-1 + 2*ep)^2*(1 + 2*ep)*
       (-2 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)^2*(1 + 4*ep)^2*(-1 + 5*ep)*
       (1 + 5*ep)^2*(1 + 6*ep)) - 
     (2*(-2742 - 6526*ep + 219247*ep^2 + 766054*ep^3 - 2768003*ep^4 - 
        10089314*ep^5 - 2130440*ep^6 + 293384*ep^7 - 10793904*ep^8 + 
        13643520*ep^9 + 31472640*ep^10 + 7603200*ep^11)*integral[5])/
      (315*ep^3*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)^2*(1 + 4*ep)*(1 + 5*ep)*
       (1 + 6*ep)) - ((-1 + 6*ep)*(2826 + 37359*ep + 312451*ep^2 + 
        2397128*ep^3 + 6343582*ep^4 - 55885065*ep^5 - 344521305*ep^6 + 
        102501210*ep^7 + 2971331174*ep^8 + 45541144*ep^9 - 9727277752*ep^10 + 
        6176107392*ep^11 + 18646967328*ep^12 - 18800396928*ep^13 - 
        22109721984*ep^14 + 9004193280*ep^15 + 7614259200*ep^16)*integral[6])/
      (5*ep^4*(1 + ep)^2*(-3 + 2*ep)^2*(1 + 2*ep)*(-2 + 3*ep)*(1 + 3*ep)*
       (-1 + 4*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
     ((483 - 6018*ep - 120697*ep^2 - 134208*ep^3 + 2586812*ep^4 + 
        4191800*ep^5 - 12533344*ep^6 - 5517232*ep^7 - 4349472*ep^8 - 
        13841920*ep^9 + 806400*ep^10)*integral[7])/(20*ep^2*(1 + ep)*
       (-3 + 2*ep)*(-1 + 2*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)) + 
     (2*(-33 - 191*ep - 137*ep^2 + 583*ep^3 + 652*ep^4 + 442*ep^5 + 
        5440*ep^6 + 8760*ep^7 + 2592*ep^8)*integral[9])/
      (9*ep^2*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)*(1 + 2*ep)*(1 + 4*ep)) + 
     ((-99 - 578*ep + 1387*ep^2 + 8506*ep^3 + 10084*ep^4 - 1544*ep^5 - 
        4016*ep^6 + 10752*ep^7 + 12480*ep^8)*integral[11])/
      (3*ep^2*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)*(1 + 2*ep)*(-1 + 4*ep)*
       (1 + 6*ep)) - (2*(-1 + 6*ep)*(21 + 242*ep + 557*ep^2 + 232*ep^3 - 
        160*ep^4 + 312*ep^5 + 320*ep^6)*integral[16])/
      (ep^2*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*(1 + 2*ep)*(1 + 5*ep)) + 
     (12*(-5 + 13*ep - 3*ep^2 + 104*ep^3 - 244*ep^4 + 144*ep^5)*integral[17])/
      ((-3 + 2*ep)*(-1 + 2*ep)*(1 + 2*ep)*(-1 + 4*ep)) - 
     (3*(-21 + 315*ep + 6668*ep^2 + 5064*ep^3 - 116400*ep^4 - 137536*ep^5 + 
        60256*ep^6 - 199040*ep^7 + 76800*ep^8)*integral[18])/
      (5*ep*(-3 + 2*ep)*(-1 + 2*ep)*(1 + 2*ep)*(-1 + 4*ep)*(1 + 4*ep)*
       (1 + 5*ep)) - (12*(-9 + 8*ep + 94*ep^2 + 134*ep^3 - 107*ep^4 + 
        26*ep^5 + 160*ep^6)*integral[19])/(ep*(1 + ep)*(-3 + 2*ep)*
       (-1 + 2*ep)*(1 + 2*ep)*(-1 + 4*ep)) - 
     (3*(-39 - 65*ep + 834*ep^2 + 352*ep^3 - 228*ep^4 + 352*ep^5)*
       integral[20])/(ep*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*(1 + 4*ep)) + 
     (2*(-1 + 4*ep)*(-93 + 5*ep + 70*ep^2 - 76*ep^3 + 24*ep^4)*integral[21])/
      (3*ep^2*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)) + 
     ((-45 - 527*ep - 1300*ep^2 + 2206*ep^3 + 5496*ep^4 + 3912*ep^5)*
       integral[22])/(3*ep*(1 + ep)*(-3 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)) + 
     ((369 + 195*ep - 18039*ep^2 - 21517*ep^3 + 187416*ep^4 + 338130*ep^5 - 
        449698*ep^6 + 365160*ep^7 + 5319216*ep^8 - 1611440*ep^9 - 
        12579552*ep^10 + 2784768*ep^11 + 11364352*ep^12 - 1725696*ep^13 + 
        193536*ep^14)*integral[23])/(36*(-1 + ep)*ep^3*(1 + ep)^2*
       (-3 + 2*ep)^2*(-1 + 2*ep)^2*(1 + 2*ep)*(-1 + 4*ep)*(1 + 4*ep)) - 
     (2*(1 + 4*ep)*(8 + 11*ep + 2*ep^2 + 53*ep^3 + 16*ep^4 - 52*ep^5 + 
        16*ep^6)*integral[24])/(ep*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)*
       (1 + 6*ep)) + ((54 - 333*ep - 8511*ep^2 - 30509*ep^3 - 25283*ep^4 - 
        18170*ep^5 - 160400*ep^6 - 37664*ep^7 + 611536*ep^8 + 51360*ep^9 - 
        599808*ep^10 - 186624*ep^11 + 41472*ep^12)*integral[25])/
      (6*(-1 + ep)*ep^2*(1 + ep)*(-3 + 2*ep)^2*(-1 + 2*ep)^2*(1 + 2*ep)*
       (1 + 3*ep)*(1 + 6*ep)) - (3*(8 + 3*ep + 14*ep^2 + 39*ep^3 + 16*ep^4 + 
        4*ep^5)*integral[27])/(ep*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)) + 
     ((-21 + 75*ep + 316*ep^2 - 212*ep^3 - 5680*ep^4 + 4928*ep^5 + 
        10368*ep^6)*integral[28])/(6*ep*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*
       (-1 + 4*ep)) + (2*(1 + 3*ep)*(1 + 4*ep)*(5 + 2*ep + 42*ep^3 + 24*ep^4)*
       integral[29])/(ep*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*(1 + 6*ep)) - 
     ((1 + 3*ep)*(1 + 4*ep)*(11 + 5*ep - 48*ep^2 + 132*ep^3 + 144*ep^4)*
       integral[31])/(ep*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*(1 + 6*ep)) - 
     ((9 + 19*ep - 227*ep^2 - 767*ep^3 - 678*ep^4 - 412*ep^5 + 72*ep^6 + 
        1056*ep^7)*integral[32])/(6*ep^2*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)*
       (1 + 6*ep)) + ((1 + 4*ep)*(1 + 5*ep)*(27 + 145*ep + 34*ep^2 + 
        276*ep^3 + 600*ep^4)*integral[33])/(6*ep^2*(1 + ep)*(-3 + 2*ep)*
       (-1 + 2*ep)*(1 + 6*ep)) + ((1 + 3*ep)*(9 - 26*ep - 55*ep^2 + 4*ep^3 - 
        60*ep^4 + 96*ep^5)*integral[34])/(6*ep^2*(1 + ep)^2*(-3 + 2*ep)*
       (-1 + 2*ep)*(1 + 6*ep)) + ((21972 + 1986382*ep + 21512064*ep^2 - 
        150148183*ep^3 - 3173328957*ep^4 - 7899978114*ep^5 + 
        96538248930*ep^6 + 588842028293*ep^7 + 31508906955*ep^8 - 
        7520219685314*ep^9 - 17557423711476*ep^10 + 4328785227048*ep^11 + 
        54539682480624*ep^12 + 65851297465248*ep^13 + 51595042713408*ep^14 - 
        4940645362560*ep^15 - 108590595217920*ep^16 - 65073885235200*ep^17 + 
        39166405632000*ep^18)*integral[41])/(2835*ep^3*(1 + ep)^2*(-3 + 2*ep)*
       (-1 + 2*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^3*(-1 + 6*ep)^2*
       (1 + 6*ep)^2) + (2*(47 + 846*ep + 5593*ep^2 + 16650*ep^3 + 19296*ep^4)*
       integral[42])/(135*ep^4*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
     ((-41610 + 334871*ep + 10179010*ep^2 - 41701963*ep^3 - 955503875*ep^4 + 
        1790525990*ep^5 + 45368778958*ep^6 - 25039562420*ep^7 - 
        1191679498858*ep^8 - 287790987947*ep^9 + 17618379439484*ep^10 + 
        12060620982079*ep^11 - 141252010674889*ep^12 - 
        120078749660010*ep^13 + 551547070202388*ep^14 + 
        405662792875704*ep^15 - 800904791047968*ep^16 - 
        361886525030304*ep^17 - 719680097413440*ep^18 - 
        209632674672000*ep^19 + 2897273415340800*ep^20 - 
        165857601024000*ep^21 - 2329459430400000*ep^22 + 
        974513203200000*ep^23)*integral[43])/(810*(-1 + ep)*ep^4*(1 + ep)^2*
       (-3 + 2*ep)*(-1 + 2*ep)^2*(1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
       (1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^3*(-1 + 6*ep)*
       (1 + 6*ep)) + ((2835 - 14118*ep - 759491*ep^2 - 2335937*ep^3 + 
        31676488*ep^4 + 155646371*ep^5 - 315895576*ep^6 - 2335295452*ep^7 - 
        177391760*ep^8 + 8196524560*ep^9 + 332767360*ep^10 - 
        4706161728*ep^11 + 2309264640*ep^12 + 895795200*ep^13)*integral[44])/
      (90*ep^3*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)^2*(1 + 3*ep)*(-1 + 4*ep)*
       (1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
     ((165 - 35*ep - 45460*ep^2 - 287836*ep^3 + 1664131*ep^4 + 
        19715211*ep^5 + 28361766*ep^6 - 251435818*ep^7 - 976075106*ep^8 - 
        657191354*ep^9 + 1273786136*ep^10 + 1530325896*ep^11 + 
        7377571392*ep^12 + 24599950080*ep^13 + 30614008320*ep^14 + 
        19713715200*ep^15 + 12814848000*ep^16)*integral[45])/
      (27*ep^3*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)^2*(-1 + 4*ep)*(1 + 4*ep)^2*
       (1 + 5*ep)^3*(1 + 6*ep)) + ((54 + 710*ep + 1028*ep^2 - 30139*ep^3 + 
        40443*ep^4 + 26358*ep^5 - 4076*ep^6 - 15496*ep^7 - 28800*ep^8 + 
        12672*ep^9)*integral[46])/(14*ep^2*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)^2*
       (-1 + 4*ep)*(1 + 4*ep)) - (2*(-5790 - 97585*ep - 127593*ep^2 + 
        7017103*ep^3 + 48576636*ep^4 + 24200901*ep^5 - 795158067*ep^6 - 
        2529644453*ep^7 - 58265622*ep^8 + 9590440826*ep^9 + 
        12422755476*ep^10 + 7876656408*ep^11 - 632094960*ep^12 - 
        15885616320*ep^13 + 15441580800*ep^14 + 42809472000*ep^15)*
       integral[47])/(405*ep^3*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)^2*
       (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)^3*(1 + 6*ep)) - 
     (8*(3 + 226*ep + 1747*ep^2 + 1122*ep^3 - 9530*ep^4 + 1180*ep^5 + 
        13008*ep^6)*integral[48])/(45*ep^2*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*
       (1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)) - 
     ((-114 - 2067*ep - 11772*ep^2 + 1915*ep^3 + 248330*ep^4 + 675944*ep^5 - 
        280912*ep^6 - 2383060*ep^7 - 3661264*ep^8 - 9388304*ep^9 - 
        5836800*ep^10 + 2592000*ep^11)*integral[49])/
      (10*ep^3*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)^2*(-1 + 4*ep)*(1 + 4*ep)*
       (1 + 5*ep)*(1 + 6*ep)) - ((75 - 323*ep - 11755*ep^2 + 38283*ep^3 + 
        368078*ep^4 - 761912*ep^5 - 3169518*ep^6 + 3212680*ep^7 + 
        3036224*ep^8 - 5737824*ep^9 + 16423776*ep^10 + 11390976*ep^11)*
       integral[50])/(54*ep^3*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)^2*
       (-1 + 4*ep)*(-1 + 6*ep)*(1 + 6*ep)^2) - 
     (4*(33 - 415*ep - 2640*ep^2 + 17731*ep^3 - 3775*ep^4 - 28464*ep^5 - 
        8372*ep^6 - 94704*ep^7 + 115776*ep^8 + 186624*ep^9)*integral[51])/
      (9*ep^2*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)^2*(-1 + 4*ep)*(1 + 6*ep)) + 
     (4*(27 + 438*ep + 779*ep^2 - 3188*ep^3 - 436*ep^4 + 4560*ep^5)*
       integral[52])/(15*ep^2*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*(1 + 4*ep)*
       (1 + 5*ep)) - (4*(-54 - 882*ep - 4791*ep^2 - 5422*ep^3 + 29002*ep^4 + 
        83514*ep^5 + 60215*ep^6 - 13238*ep^7 - 101400*ep^8 - 135000*ep^9 + 
        198000*ep^10 + 360000*ep^11)*integral[53])/(45*ep^3*(1 + ep)^2*
       (-3 + 2*ep)*(-1 + 2*ep)*(1 + 5*ep)^2*(1 + 6*ep)) + 
     ((-144 - 819*ep + 5842*ep^2 + 48718*ep^3 - 11995*ep^4 - 700119*ep^5 - 
        641009*ep^6 + 2000150*ep^7 - 2536336*ep^8 - 6405600*ep^9 + 
        10024368*ep^10 + 15268320*ep^11 + 2519424*ep^12)*integral[54])/
      (9*ep^3*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
       (1 + 6*ep)^2) - ((-30 + 72*ep + 330*ep^2 - 493*ep^3 - 451*ep^4 + 
        1018*ep^5 - 116*ep^6 - 2088*ep^7 + 864*ep^8)*integral[55])/
      (3*ep^3*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*(-1 + 4*ep)) + 
     (2*(-75 - 661*ep + 1641*ep^2 + 8754*ep^3 - 210037*ep^4 - 997497*ep^5 + 
        1230759*ep^6 + 10616236*ep^7 - 2233200*ep^8 - 76474368*ep^9 - 
        126175376*ep^10 + 138023424*ep^11 + 819501696*ep^12 + 
        1061061120*ep^13 + 447897600*ep^14)*integral[56])/
      (15*ep^2*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)^2*(1 + 2*ep)*(1 + 3*ep)*
       (-1 + 4*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)) + 
     (2*(195 + 1133*ep - 6311*ep^2 - 29873*ep^3 + 104194*ep^4 + 73696*ep^5 - 
        223898*ep^6 - 333280*ep^7 + 237096*ep^8 + 345600*ep^9)*integral[57])/
      (15*ep^2*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)^2*(-1 + 4*ep)*(1 + 5*ep)*
       (1 + 6*ep)) - ((36 + 567*ep + 743*ep^2 - 13493*ep^3 - 26595*ep^4 + 
        89650*ep^5 + 828*ep^6 + 18472*ep^7 + 120544*ep^8 - 292800*ep^9 - 
        288768*ep^10 + 175104*ep^11)*integral[58])/(14*ep^4*(1 + ep)*
       (-3 + 2*ep)*(-1 + 2*ep)^2*(-1 + 4*ep)*(1 + 4*ep)) + 
     (2*(-54 - 720*ep - 2136*ep^2 + 8591*ep^3 + 44899*ep^4 + 42957*ep^5 + 
        2219*ep^6 - 26960*ep^7 - 100260*ep^8 + 50400*ep^9 + 216000*ep^10)*
       integral[59])/(45*ep^3*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)*(1 + 5*ep)^2*
       (1 + 6*ep)) + (9*(12 + 73*ep - 666*ep^2 + 507*ep^3 + 914*ep^4 - 
        844*ep^5 + 2728*ep^6 + 576*ep^7 - 9984*ep^8 + 4608*ep^9)*
       integral[60])/(14*ep^4*(-3 + 2*ep)*(-1 + 2*ep)^2*(-1 + 4*ep)*
       (1 + 4*ep)) - ((1 + 3*ep)*(6 + 9*ep - 210*ep^2 + 329*ep^3 - 85*ep^4 - 
        656*ep^5 + 1012*ep^6 + 240*ep^7)*integral[61])/
      (ep^3*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)^2*(-1 + 4*ep)) + 
     (8*(12 + 94*ep + 82*ep^2 - 601*ep^3 - 67*ep^4 + 834*ep^5)*integral[62])/
      (15*ep^2*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*(1 + 5*ep)*(1 + 6*ep)) + 
     (3*(-1 + 6*ep - 5*ep^2 - 12*ep^3 + 6*ep^4 + 18*ep^5)*integral[63])/
      (2*ep^2*(1 + ep)^2*(-1 + 2*ep)^2*(-1 + 4*ep)) + 
     ((3 + 183*ep - 217*ep^2 - 4393*ep^3 + 7112*ep^4 + 27734*ep^5 - 
        106906*ep^6 - 434620*ep^7 - 540288*ep^8 + 217920*ep^9 + 345600*ep^10)*
       integral[64])/(10*ep^3*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)^2*(-1 + 4*ep)*
       (1 + 4*ep)*(1 + 5*ep)) - (4*(3 - 5*ep - 4*ep^2 + 8*ep^3)*integral[65])/
      (ep^2*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)) + 
     (6*(11 + 4*ep + 3*ep^3 - 8*ep^4 + 4*ep^5)*integral[66])/
      (ep*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)) - 
     ((-1 + 5*ep)*(-1 + 6*ep)*(567 - 669*ep - 127246*ep^2 - 831459*ep^3 + 
        135103*ep^4 + 13063520*ep^5 + 28185816*ep^6 + 6946336*ep^7 + 
        1889328*ep^8 + 11430720*ep^9)*integral[67])/
      (9*ep^3*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*(1 + 3*ep)*(-1 + 4*ep)*
       (1 + 4*ep)^2*(1 + 6*ep)) - (5*(-1 + 5*ep)*(-1 + 6*ep)*
       (33 - 205*ep - 6344*ep^2 - 20046*ep^3 + 68522*ep^4 + 363790*ep^5 + 
        418236*ep^6 + 367680*ep^7 + 652512*ep^8 + 570240*ep^9)*integral[68])/
      (9*ep^3*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)*(-1 + 4*ep)*(1 + 4*ep)^2*
       (1 + 6*ep)) - (2*(15 - 382*ep - 1019*ep^2 + 8106*ep^3 + 1664*ep^4 + 
        6112*ep^5 + 22464*ep^6)*integral[69])/(9*ep^2*(1 + ep)*(-3 + 2*ep)*
       (-1 + 2*ep)*(-1 + 4*ep)) + (6*(5 + 104*ep - 445*ep^2 - 184*ep^3 + 
        188*ep^4 + 80*ep^5)*integral[70])/((1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*
       (-1 + 4*ep)*(1 + 4*ep)) - (4*(-39 - 319*ep + 605*ep^2 + 7637*ep^3 - 
        8602*ep^4 - 36682*ep^5 - 23176*ep^6 + 23352*ep^7 + 43200*ep^8)*
       integral[71])/(5*ep*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)*(-1 + 4*ep)*
       (1 + 5*ep)*(1 + 6*ep)) - (6*(5 + 104*ep - 445*ep^2 - 184*ep^3 + 
        188*ep^4 + 80*ep^5)*integral[72])/((1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*
       (-1 + 4*ep)*(1 + 4*ep)) + (16*(1 + 3*ep)*(1 + 4*ep)*integral[73])/
      (3*ep*(1 + 5*ep)*(1 + 6*ep)) + (40*(1 + 4*ep)*integral[74])/
      (9*ep*(1 + 6*ep)) - (48*ep^2*(1 + 6*ep)*integral[75])/
      ((1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)) + 
     (10*(1 + 4*ep)*(1 + 5*ep)*(-3 + 71*ep + 28*ep^2 + 62*ep^3 + 180*ep^4)*
       integral[76])/(9*ep^2*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*(1 + 6*ep)) - 
     (16*(1 + 3*ep)*(1 + 4*ep)*integral[77])/(3*ep*(1 + 5*ep)*(1 + 6*ep)) + 
     (48*ep^2*(1 + 6*ep)*integral[78])/((1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)) - 
     (2*(3 - 41*ep - 69*ep^2 + 679*ep^3 + 256*ep^4 - 116*ep^5 + 320*ep^6)*
       integral[79])/(ep^2*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*(-1 + 4*ep)) + 
     (2*(3 - 41*ep - 69*ep^2 + 679*ep^3 + 256*ep^4 - 116*ep^5 + 320*ep^6)*
       integral[80])/(ep^2*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*(-1 + 4*ep)) - 
     (2*(3 - 71*ep - 727*ep^2 - 1945*ep^3 - 1484*ep^4 - 280*ep^5 + 416*ep^6 + 
        1584*ep^7)*integral[81])/(9*ep^2*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)*
       (1 + 6*ep)) + (2*(1 + 3*ep)*(3 - 68*ep - 99*ep^2 + 18*ep^3 - 80*ep^4 + 
        144*ep^5)*integral[82])/(9*ep^2*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)*
       (1 + 6*ep)) + (16*(1 + 3*ep)*integral[83])/(5*ep*(1 + 5*ep)) + 
     (2*(1 + 3*ep)*(-3 + 41*ep - 25*ep^2 + 18*ep^3)*integral[84])/
      (ep^2*(-3 + 2*ep)*(-1 + 2*ep)) + (8*integral[85])/(3*ep) - 
     (2*(1 + 3*ep)*(-3 + 41*ep - 25*ep^2 + 18*ep^3)*integral[86])/
      (ep^2*(-3 + 2*ep)*(-1 + 2*ep)) + 
     ((10 + 134*ep + 268*ep^2 - 1545*ep^3 - 5652*ep^4 - 4467*ep^5 - 
        6424*ep^6 - 52856*ep^7 - 83872*ep^8 - 31536*ep^9)*nu*integralnu[1])/
      (3*ep*(1 + ep)^2*(-3 + 2*ep)*(-1 + 2*ep)*(1 + 2*ep)*(-1 + 4*ep)*
       (1 + 4*ep)^2) - (3*(-1 + ep)*(5*ep^2 + 17*ep^3 + 6*ep^4)*nu*
       integralnu[2])/((1 + ep)^2*(-1 + 2*ep)*(-1 + 16*ep^2))
 
\[Omega]red /: \[Omega]red::usage = "\[Omega]red['a_i'] where a_i is Element \
of {a,b,c,d}, is the integral over '\[Omega][a_i]' in terms of master \
integrals as defined in Eq.(5.5), Eq.(5.7) and Eq.(5.30).\nThe Expression in \
\[Omega]red['c'] is only given up to the necessary order in \[Epsilon]."
 
\[Omega]res["a"] = 8/ep^5 - (20*Pi^2)/ep^3 - (86*Pi^4)/(15*ep) - 
     (584*Zeta[3])/ep^2 + 1472*Pi^2*Zeta[3] + 
     ep*((-3796*Pi^6)/945 + 22288*Zeta[3]^2) - 12480*Zeta[5]
 
\[Omega]res["b"] = 512 + 8/ep^5 + 32/ep^4 - 256*Pi^2 - (1688*Pi^4)/15 + 
     (64 - (41*Pi^2)/3)/ep^3 + (256 - 128*Pi^2 - (581*Pi^4)/10 - 
       2144*Zeta[3])/ep + (128 - 64*Pi^2 - 774*Zeta[3])/ep^2 - 4288*Zeta[3] + 
     (1306*Pi^2*Zeta[3])/3 + ep*(1024 - 512*Pi^2 - (3376*Pi^4)/15 - 
       (616*Pi^6)/5 - 8576*Zeta[3] + 2304*Pi^2*Zeta[3] + 19480*Zeta[3]^2 - 
       68736*Zeta[5]) - 28770*Zeta[5]
 
\[Omega]res["c"] = 558745/243 - 4/ep^5 + 70/(3*ep^4) + (10990*Pi^2)/27 + 
     (439*Pi^4)/9 + (920/9 + (19*Pi^2)/3)/ep^3 + (32032*Zeta[3])/9 - 
     (1604*Pi^2*Zeta[3])/3 + (8527/27 + (122*Pi^2)/3 + 162*Zeta[3])/ep^2 + 
     (67193/81 + (1280*Pi^2)/9 + (197*Pi^4)/90 + (2732*Zeta[3])/3)/ep + 
     4204*Zeta[5] + ep*(4074557/729 + (89138*Pi^2)/81 + (28024*Pi^4)/135 - 
       (23029*Pi^6)/2835 + (288992*Zeta[3])/27 - (9224*Pi^2*Zeta[3])/3 - 
       7604*Zeta[3]^2 + 50296*Zeta[5])
 
\[Omega]res /: \[Omega]res::usage = "\[Omega]res['a_i'] where a_i is Element \
of {a,b,c}, is an analytic expression for the integral over '\[Omega][a_i]' \
as defined in Eq.(5.12), Eq.(5.28) and Eq.(5.48)."
 
intsolrule = {integral[1] -> 1/2 + (9*ep)/2 + ep^2*(63/2 - Pi^2) + 
       ep^4*(2511/2 - 63*Pi^2 - (11*Pi^4)/15 - 288*Zeta[3]) + 
       ep^3*(405/2 - 9*Pi^2 - 32*Zeta[3]) + ep^6*(92583/2 - (231*Pi^4)/5 - 
         (1226*Pi^6)/945 - 12960*Zeta[3] + 1024*Zeta[3]^2 + 
         9*Pi^2*(-279 + 64*Zeta[3]) - 6912*Zeta[5]) + 
       ep^5*(15309/2 - (33*Pi^4)/5 - 2016*Zeta[3] + 
         Pi^2*(-405 + 64*Zeta[3]) - 768*Zeta[5]), 
     integral[2] -> Pi^2/6 + ep^2*Pi^4 + 14*ep*Zeta[3] + 
       ep^4*((53*Pi^6)/21 - 448*Zeta[3]^2) + 
       ep^3*(-28*Pi^2*Zeta[3] + 744*Zeta[5]), integral[3] -> 
      4 + 1/(2*ep) + ep*(25 - (3*Pi^2)/4) + ep^3*(823 - (137*Pi^2)/4 - 
         (9*Pi^4)/10 - 202*Zeta[3]) + ep^2*(145 - (23*Pi^2)/4 - 26*Zeta[3]) + 
       ep^5*(26695 - (283*Pi^4)/6 - (572*Pi^6)/315 - 6850*Zeta[3] + 
         652*Zeta[3]^2 + Pi^2*(-4073/4 + 269*Zeta[3]) - 5145*Zeta[5]) + 
       ep^4*(4669 - (221*Pi^4)/30 - 1222*Zeta[3] + 
         Pi^2*(-755/4 + 37*Zeta[3]) - 657*Zeta[5]), 
     integral[4] -> 15/4 + 1/(2*ep) + ep*(43/2 - (7*Pi^2)/12) + 
       ep^3*(533 - (133*Pi^2)/6 - (149*Pi^4)/360 - 120*Zeta[3]) + 
       ep^2*(443/4 - (25*Pi^2)/6 - 17*Zeta[3]) + 
       ep^5*(19405/2 - (2801*Pi^4)/180 - (2573*Pi^6)/7560 - 2738*Zeta[3] + 
         199*Zeta[3]^2 + (Pi^2*(-2281 + 520*Zeta[3]))/6 - 1380*Zeta[5]) + 
       ep^4*(9581/4 - (53*Pi^4)/18 - 626*Zeta[3] + (Pi^2*(-604 + 89*Zeta[3]))/
          6 - (441*Zeta[5])/2), integral[5] -> 8 + ep^(-1) + 
       ep^2*(216 - (23*Pi^2)/3 + (83*Pi^4)/360 - 26*Zeta[3]) + 
       ep*(46 - (7*Pi^2)/6 + 2*Zeta[3]) + ep^3*(776 + (17*Pi^4)/180 - 
         180*Zeta[3] - (Pi^2*(172 + 89*Zeta[3]))/6 + (585*Zeta[5])/2) + 
       ep^4*(1024 - (149*Pi^4)/90 + (7739*Pi^6)/7560 - 536*Zeta[3] - 
         271*Zeta[3]^2 - (Pi^2*(-4 + 89*Zeta[3]))/3 + 729*Zeta[5]), 
     integral[6] -> -11/3 - 5/(12*ep) + (ep*(-269 + 5*Pi^2))/12 + 
       ep^3*(-6863/12 + (749*Pi^2)/36 + (313*Pi^4)/1080 + (317*Zeta[3])/3) + 
       (ep^2*(-1418 + 43*Pi^2 + 148*Zeta[3]))/12 + 
       ep^5*(-125273/12 + (1033*Pi^4)/72 + (1661*Pi^6)/9720 + 2843*Zeta[3] - 
         97*Zeta[3]^2 - (17*Pi^2*(-809 + 114*Zeta[3]))/36 + 
         (1859*Zeta[5])/2) + (ep^4*(179*Pi^4 + Pi^2*(7106 - 516*Zeta[3]) + 
          12*(-15424 + 3654*Zeta[3] + 705*Zeta[5])))/72, 
     integral[7] -> -1/(4*ep^3) + Pi^2/(3*ep) + (113*ep*Pi^4)/180 + 
       14*Zeta[3] + ep^3*((325*Pi^6)/324 - 382*Zeta[3]^2) + 
       ep^2*(-17*Pi^2*Zeta[3] + 367*Zeta[5]), integral[8] -> 
      -48 - 3/ep^2 + 12/ep + (7*Pi^2)/2 + 2*ep*(96 - 7*Pi^2 + 72*Zeta[3]) + 
       ep^2*(56*Pi^2 + (409*Pi^4)/60 - 192*(4 + 3*Zeta[3])) + 
       ep^3*(3072 - (409*Pi^4)/15 + 2304*Zeta[3] - Pi^2*(224 + 159*Zeta[3]) + 
         4071*Zeta[5]) + ep^4*((1636*Pi^4)/15 + (50083*Pi^6)/3780 + 
         Pi^2*(896 + 636*Zeta[3]) - 12*(1024 + 768*Zeta[3] + 280*Zeta[3]^2 + 
           1357*Zeta[5])), integral[9] -> -9/(8*ep^3) + (3*Pi^2)/(2*ep) + 
       (101*ep*Pi^4)/40 + 60*Zeta[3] + ep^3*((11629*Pi^6)/2520 - 
         1656*Zeta[3]^2) - (57*ep^2*(3*Pi^2*Zeta[3] - 59*Zeta[5]))/2, 
     integral[10] -> -1/(4*ep^3) + (5*Pi^2)/(12*ep) + (239*ep*Pi^4)/120 + 
       27*Zeta[3] + ep^3*((8543*Pi^6)/1512 - 717*Zeta[3]^2) + 
       (3*ep^2*(-17*Pi^2*Zeta[3] + 823*Zeta[5]))/2, 
     integral[11] -> -3/(4*ep^3) + (2*Pi^2)/(3*ep) + (71*ep*Pi^4)/90 + 
       22*Zeta[3] + ep^3*((1657*Pi^6)/1620 - 380*Zeta[3]^2) + 
       ep^2*(-24*Pi^2*Zeta[3] + 464*Zeta[5]), integral[12] -> 
      -1/(4*ep^3) - 3/(2*ep^2) + (6 + Pi^2/2)/ep + 
       2*(-12 + Pi^2 + 14*Zeta[3]) + ep*(96 - 8*Pi^2 + (313*Pi^4)/180 + 
         84*Zeta[3]) + ep^2*(-384 + (113*Pi^4)/30 + 
         Pi^2*(32 - (103*Zeta[3])/3) - 336*Zeta[3] + 1111*Zeta[5]) + 
       ep^3*(1536 - (226*Pi^4)/15 + (48101*Pi^6)/11340 + 1344*Zeta[3] - 
         718*Zeta[3]^2 - 2*Pi^2*(64 + 51*Zeta[3]) + 2202*Zeta[5]), 
     integral[13] -> -24 + 1/(12*ep^3) - 3/(2*ep^2) + 2*Pi^2 + 
       (6 + (7*Pi^2)/36)/ep + 13*Zeta[3] + ep*(96 - 8*Pi^2 + (271*Pi^4)/360 + 
         84*Zeta[3]) + ep^2*(-384 + (113*Pi^4)/30 + 
         Pi^2*(32 - (203*Zeta[3])/6) - 336*Zeta[3] + (1323*Zeta[5])/2) + 
       ep^3*(1536 - (226*Pi^4)/15 + (10447*Pi^6)/4536 + 1344*Zeta[3] - 
         797*Zeta[3]^2 - 2*Pi^2*(64 + 51*Zeta[3]) + 2202*Zeta[5]), 
     integral[14] -> -1/(8*ep^3) - Pi^2/(12*ep) - (4*ep*Pi^4)/15 - 
       6*Zeta[3] + ep^3*((-307*Pi^6)/540 + 312*Zeta[3]^2) + 
       3*ep^2*(5*Pi^2*Zeta[3] - 77*Zeta[5]), integral[15] -> 
      -5/(24*ep^3) - Pi^2/(36*ep) - (67*ep*Pi^4)/180 - 6*Zeta[3] + 
       ep^3*((-425*Pi^6)/567 + 312*Zeta[3]^2) + 
       ep^2*(8*Pi^2*Zeta[3] - 204*Zeta[5]), integral[16] -> 
      -1/(2*ep^2) + (-4 + Pi^2/4)/ep + 2*(-13 + Pi^2 + 2*Zeta[3]) + 
       ep*(-160 + 13*Pi^2 - (3*Pi^4)/20 + 44*Zeta[3]) + 
       ep^2*(-968 + Pi^4/6 + Pi^2*(80 - 22*Zeta[3]) + 304*Zeta[3] + 
         86*Zeta[5]) + ep^3*(-5824 + (47*Pi^4)/15 - (215*Pi^6)/378 + 
         Pi^2*(484 - 142*Zeta[3]) + 1904*Zeta[3] - 228*Zeta[3]^2 + 
         1062*Zeta[5]), integral[17] -> -1/(4*ep^4) + Pi^2/(4*ep^2) + 
       (113*Pi^4)/180 + (12*Zeta[3])/ep + ep^2*((107*Pi^6)/90 - 
         274*Zeta[3]^2) + ep*(-10*Pi^2*Zeta[3] + 330*Zeta[5]), 
     integral[18] -> -1/(4*ep^4) + Pi^2/(6*ep^2) + (7*Pi^4)/15 + 
       (10*Zeta[3])/ep + ep^2*((1769*Pi^6)/2268 - 262*Zeta[3]^2) + 
       ep*((-23*Pi^2*Zeta[3])/3 + 229*Zeta[5]), integral[19] -> 
      -1/(4*ep^4) + (17*Pi^4)/180 + (2*Zeta[3])/ep + 
       ep^2*((4*Pi^6)/135 + 64*Zeta[3]^2) + ep*((20*Pi^2*Zeta[3])/3 - 
         34*Zeta[5]), integral[20] -> (-5*Pi^2)/(36*ep^2) - (89*Pi^4)/540 - 
       (13*Zeta[3])/(3*ep) + ep^2*((-4099*Pi^6)/8505 + (550*Zeta[3]^2)/3) + 
       (ep*(41*Pi^2*Zeta[3] - 605*Zeta[5]))/3, integral[21] -> 
      -14 - 1/(2*ep^2) + (11*Pi^2)/6 + (-3 + (5*Pi^2)/12)/ep + 9*Zeta[3] + 
       ep*(-60 + (23*Pi^2)/3 + (7*Pi^4)/30 + 34*Zeta[3]) + 
       ep^3*(-1008 + (23*Pi^4)/15 + (6283*Pi^6)/11340 + 
         Pi^2*(380/3 - 28*Zeta[3]) + 520*Zeta[3] - 322*Zeta[3]^2 + 
         212*Zeta[5]) + ep^2*(-248 + (17*Pi^4)/30 + 
         Pi^2*(94/3 - 23*Zeta[3]) + 132*Zeta[3] + 281*Zeta[5]), 
     integral[22] -> -Pi^2/(6*ep^2) - (91*Pi^4)/180 - (9*Zeta[3])/ep + 
       ep^2*((-6389*Pi^6)/7560 + 57*Zeta[3]^2) + 
       ep*((10*Pi^2*Zeta[3])/3 - 225*Zeta[5]), integral[23] -> 
      -60 - 15/(4*ep^2) + 15/ep + (9*Pi^2)/2 + 
       ep^2*(-960 + 72*Pi^2 + (44*Pi^4)/5 - 744*Zeta[3]) + 
       6*ep*(40 - 3*Pi^2 + 31*Zeta[3]) + ep^3*((-176*Pi^4)/5 - 
         12*Pi^2*(24 + 17*Zeta[3]) + 12*(320 + 248*Zeta[3] + 429*Zeta[5])) + 
       ep^4*((704*Pi^4)/5 + (5099*Pi^6)/315 + 48*Pi^2*(24 + 17*Zeta[3]) - 
         24*(640 + 496*Zeta[3] + 185*Zeta[3]^2 + 858*Zeta[5])), 
     integral[24] -> 12 + 3/(8*ep^3) - 3/ep^2 + 5*Pi^2 + (18 + Pi^2)/(4*ep) + 
       15*Zeta[3] + ep*(-11*Pi^2 + Pi^4/5 + 24*(-7 + 9*Zeta[3])) + 
       ep^2*((46*Pi^4)/5 + Pi^2*(8 - 56*Zeta[3]) + 
         12*(96 - 41*Zeta[3] + 23*Zeta[5])) + 
       ep^3*((-96*Pi^4)/5 - (3511*Pi^6)/1890 - 4*Pi^2*(-28 + 79*Zeta[3]) + 
         12*(-544 + 40*Zeta[3] - 109*Zeta[3]^2 + 475*Zeta[5])), 
     integral[25] -> -60 + 1/(4*ep^3) - 15/(4*ep^2) + (9*Pi^2)/2 + 
       (30 + Pi^2)/(2*ep) + 34*Zeta[3] + 2*ep*(120 - 9*Pi^2 + Pi^4 + 
         93*Zeta[3]) + ep^2*(-960 + (44*Pi^4)/5 + Pi^2*(72 - 76*Zeta[3]) - 
         744*Zeta[3] + 1612*Zeta[5]) + ep^3*((-176*Pi^4)/5 + 
         (5449*Pi^6)/945 - 12*Pi^2*(24 + 17*Zeta[3]) + 
         4*(960 + 744*Zeta[3] - 454*Zeta[3]^2 + 1287*Zeta[5])), 
     integral[26] -> 48 + 2/(3*ep^3) - 9/(2*ep^2) + (25*Pi^2)/3 + 
       (3 + (2*Pi^2)/9)/ep + 10*Zeta[3] + ep*(-432 - (46*Pi^2)/3 - 
         (9*Pi^4)/10 + 358*Zeta[3]) + ep^3*((-1054*Pi^4)/45 - 
         (2936*Pi^6)/405 - (4*Pi^2*(-248 + 407*Zeta[3]))/3 - 
         8*(1824 + 28*Zeta[3] + 222*Zeta[3]^2 - 1167*Zeta[5])) + 
       ep^2*((1319*Pi^4)/90 - (4*Pi^2*(8 + 59*Zeta[3]))/3 - 
         8*(-336 + 86*Zeta[3] + 45*Zeta[5])), integral[27] -> 
      13/(24*ep^3) - 15/(4*ep^2) + (9*Pi^2)/2 + (15/2 + (11*Pi^2)/36)/ep + 
       19*Zeta[3] + ep*(-120 - 9*Pi^2 + (19*Pi^4)/45 + 186*Zeta[3]) + 
       ep^2*(960 + (44*Pi^4)/5 - 372*Zeta[3] - (122*Pi^2*Zeta[3])/3 + 
         198*Zeta[5]) + ep^3*(-5760 - (88*Pi^4)/5 - (649*Pi^6)/378 + 
         Pi^2*(144 - 204*Zeta[3]) - 1004*Zeta[3]^2 + 5148*Zeta[5]), 
     integral[28] -> 9/(8*ep^4) + Pi^2/(4*ep^2) - (203*Pi^4)/60 - 
       (39*Zeta[3])/ep + ep^2*((-8282*Pi^6)/945 + 312*Zeta[3]^2) + 
       ep*(-73*Pi^2*Zeta[3] - 927*Zeta[5]) + 
       ep^3*((724*Pi^4*Zeta[3])/5 - 1407*Pi^2*Zeta[5] - 34584*Zeta[7]), 
     integral[29] -> -51 + 9/(8*ep^4) + 15/(4*ep^3) - 5*Pi^2 - 
       (203*Pi^4)/60 + (-9 + Pi^2/4)/ep^2 + (21 - 39*Zeta[3])/ep - 
       120*Zeta[3] + ep*((-53*Pi^4)/5 + Pi^2*(28 - 73*Zeta[3]) + 
         3*(51 + 92*Zeta[3] - 309*Zeta[5])) + 
       ep^2*(-651 + (1681*Pi^4)/60 - (8282*Pi^6)/945 - 648*Zeta[3] + 
         312*Zeta[3]^2 - 12*Pi^2*(9 + 16*Zeta[3]) - 3342*Zeta[5]) + 
       ep^3*(3489 - (14759*Pi^6)/540 + 1848*Zeta[3] + 546*Zeta[3]^2 + 
         (Pi^4*(-4481 + 8688*Zeta[3]))/60 + 7*Pi^2*(44 + 113*Zeta[3] - 
           201*Zeta[5]) + 6681*Zeta[5] - 34584*Zeta[7]), 
     integral[30] -> -1969/12 + 3/(8*ep^4) + 13/(6*ep^3) - (23*Pi^2)/18 - 
       (1211*Pi^4)/360 + (-109 - Pi^2)/(12*ep^2) + 
       (461/12 + (5*Pi^2)/9 - 31*Zeta[3])/ep - 76*Zeta[3] + 
       (ep*(-355*Pi^4 - 2*Pi^2*(-7 + 933*Zeta[3]) + 
          3*(8501 + 3504*Zeta[3] - 18666*Zeta[5])))/36 + 
       ep^2*(-37129/12 + (1147*Pi^4)/30 - (10729*Pi^6)/810 + 
         Pi^2*(397/18 - (727*Zeta[3])/3) - 1108*Zeta[3] + 18*Zeta[3]^2 - 
         4035*Zeta[5]), integral[31] -> 141/2 + 9/(8*ep^4) + 5/(2*ep^3) - 
       5*Pi^2 - (203*Pi^4)/60 + (-14 + Pi^2)/(4*ep^2) + 
       (-9/2 - 2*Pi^2 - 39*Zeta[3])/ep - 200*Zeta[3] + 
       ep^2*(4357/2 + (404*Pi^4)/15 - (8282*Pi^6)/945 + 592*Zeta[3] + 
         312*Zeta[3]^2 - Pi^2*(315 + 16*Zeta[3]) - 6920*Zeta[5]) + 
       ep*(-865/2 - (76*Pi^4)/5 + Pi^2*(55 - 73*Zeta[3]) + 232*Zeta[3] - 
         927*Zeta[5]) + ep^3*(-20345/2 - (581*Pi^6)/15 - 6400*Zeta[3] + 
         4088*Zeta[3]^2 + (Pi^4*(-69 + 724*Zeta[3]))/5 + 
         Pi^2*(1535 + 608*Zeta[3] - 1407*Zeta[5]) + 8356*Zeta[5] - 
         34584*Zeta[7]), integral[32] -> 25/(8*ep^4) + (17*Pi^2)/(12*ep^2) - 
       (6*Pi^4)/5 - (15*Zeta[3])/ep + ep^2*((-4961*Pi^6)/1620 - 
         612*Zeta[3]^2) - (44*ep*(4*Pi^2*Zeta[3] + 15*Zeta[5]))/3 + 
       ep^3*((-4861*Pi^4*Zeta[3])/90 - (166*Pi^2*Zeta[5])/3 - 
         (36305*Zeta[7])/4), integral[33] -> -577/3 + 17/(12*ep^3) - 
       22/(3*ep^2) - (41*Pi^2)/18 + (678 + 43*Pi^2)/(18*ep) + 
       ep*(2933/3 - (491*Pi^2)/18 + (803*Pi^4)/180 - 86*Zeta[3]) + 
       82*Zeta[3] + ep^3*(75053/3 - (1468*Pi^4)/45 + (28522*Pi^6)/2835 + 
         9514*Zeta[3] - 3492*Zeta[3]^2 + (Pi^2*(-37331 + 9348*Zeta[3]))/18 - 
         8000*Zeta[5]) + ep^2*(-14857/3 - (283*Pi^4)/45 + 
         Pi^2*(5239/18 - (653*Zeta[3])/3) - 866*Zeta[3] + 3847*Zeta[5]), 
     integral[34] -> 99/2 + 25/(8*ep^4) + 19/(2*ep^3) - (43*Pi^2)/3 - 
       (6*Pi^4)/5 + (66 + 17*Pi^2)/(12*ep^2) + 
       (-31/2 + (5*Pi^2)/3 - 15*Zeta[3])/ep - 148*Zeta[3] + 
       ep^2*(1659/2 - (2381*Pi^4)/90 - (4961*Pi^6)/1620 + 1156*Zeta[3] - 
         612*Zeta[3]^2 + Pi^2*(-121 + (212*Zeta[3])/3) - 5528*Zeta[5]) + 
       ep*((-424*Pi^4)/45 + Pi^2*(37 - (176*Zeta[3])/3) - 532*Zeta[3] - 
         (5*(75 + 88*Zeta[5]))/2) + ep^3*(-8079/2 - (26261*Pi^6)/1134 - 
         3012*Zeta[3] + 2188*Zeta[3]^2 - (Pi^4*(-5463 + 4861*Zeta[3]))/90 + 
         (Pi^2*(1623 + 2750*Zeta[3] - 166*Zeta[5]))/3 - 18922*Zeta[5] - 
         (36305*Zeta[7])/4), integral[35] -> -619/32 + 7/(4*ep^4) + 
       21/(4*ep^3) + (11*Pi^2)/3 - (211*Pi^4)/90 + (-63/8 + Pi^2/6)/ep^2 + 
       (199/16 + Pi^2/6 - 36*Zeta[3])/ep - 116*Zeta[3] + 
       ep^2*(32989/128 + (3751*Pi^4)/180 - (24823*Pi^6)/5670 + 
         Pi^2*(-407/12 - 27*Zeta[3]) - (1317*Zeta[3])/2 + 576*Zeta[3]^2 - 
         2875*Zeta[5]) + ep*(359/64 - (1379*Pi^4)/180 + 
         Pi^2*(-35/6 - 8*Zeta[3]) + 349*Zeta[3] - 892*Zeta[5]), 
     integral[36] -> 7613/64 - 1/(4*ep^4) - 3/(8*ep^3) + (3*Pi^2)/4 + 
       (791*Pi^4)/360 + (61 + 4*Pi^2)/(16*ep^2) + 66*Zeta[3] + 
       (-745/32 + (3*Pi^2)/4 + 25*Zeta[3])/ep + 
       ep*(-71441/128 + (113*Pi^4)/20 + Pi^2*(49/8 - (23*Zeta[3])/6) - 
         (305*Zeta[3])/2 + (2435*Zeta[5])/2) + 
       ep^2*(641301/256 - (13933*Pi^4)/720 + (160207*Pi^6)/22680 + 
         (3341*Zeta[3])/4 - 499*Zeta[3]^2 - (7*Pi^2*(195 + 64*Zeta[3]))/16 + 
         3324*Zeta[5]), integral[37] -> 3479/48 + 1/(12*ep^4) + 2/(3*ep^3) - 
       (25*Pi^2)/24 + (61*Pi^4)/72 + (1 + (13*Pi^2)/36)/ep^2 + 23*Zeta[3] + 
       (-939 + 82*Pi^2 + 792*Zeta[3])/(72*ep) + 
       ep*(-32111/96 + (533*Pi^4)/360 + Pi^2*(1459/144 - (89*Zeta[3])/6) - 
         (93*Zeta[3])/2 + (1129*Zeta[5])/2) + 
       ep^2*(276659/192 - (1067*Pi^4)/144 + (8479*Pi^6)/3240 + 
         (2465*Zeta[3])/4 - 327*Zeta[3]^2 - (Pi^2*(22439 + 9840*Zeta[3]))/
          288 + (1889*Zeta[5])/2), integral[38] -> 7/(6*ep^4) + 6/ep^3 - 
       7*Pi^2 - (227*Pi^4)/36 + (-18 - (17*Pi^2)/18)/ep^2 + 
       (57 + Pi^2/2 - 81*Zeta[3])/ep - 3*(65 + 66*Zeta[3]) + 
       ep^2*(-2955 + (661*Pi^4)/12 - (25213*Pi^6)/1620 - 1896*Zeta[3] + 
         1262*Zeta[3]^2 - 2*Pi^2*(70 + 169*Zeta[3]) - 5196*Zeta[5]) + 
       ep*(729 - (521*Pi^4)/30 + Pi^2*(36 - (239*Zeta[3])/3) + 588*Zeta[3] - 
         2039*Zeta[5]), integral[39] -> -147/2 + 3/(8*ep^4) + 19/(4*ep^3) - 
       7*Pi^2 - (1091*Pi^4)/180 - (5*(15 + Pi^2))/(6*ep^2) - 278*Zeta[3] - 
       (3*(-21 + Pi^2 + 50*Zeta[3]))/(2*ep) + 
       ep^2*(-251/2 + 54*Pi^4 - (353579*Pi^6)/22680 - 656*Zeta[3] + 
         1191*Zeta[3]^2 - Pi^2*(347 + 162*Zeta[3]) - 8774*Zeta[5]) + 
       ep*(287/2 - (659*Pi^4)/30 + Pi^2*(63 - (247*Zeta[3])/3) + 
         544*Zeta[3] - 1956*Zeta[5]), integral[40] -> 
      1/(2*ep^4) + (11*Pi^2)/(12*ep^2) + (97*Pi^4)/72 + (26*Zeta[3])/ep + 
       ep^2*((14995*Pi^6)/4536 - 1414*Zeta[3]^2) - 
       (5*ep*(37*Pi^2*Zeta[3] - 569*Zeta[5]))/2, integralnu[1] -> 
      (-3/(2*ep^3) + Pi^2/ep + (77*ep*Pi^4)/20 + 75*Zeta[3] + 
        ep^3*((1787*Pi^6)/210 - 1875*Zeta[3]^2) + 
        ep^2*(-50*Pi^2*Zeta[3] + 2025*Zeta[5]))/nu}
 
intsolrule /: intsolrule::usage = "intsolrule is a replacement table that \
replaces integral[i] and integralnu[1] through their analytic solutions."
 
intnumrule = {integralnum[1] -> SeriesData[ep, 0, {0.5`20., 4.5`20., 
        21.63039559891064138116550900012384886468`20., 
        75.2077394890887552976979598327482400777`20., 
        216.08920119647213217824623252078779955179`20., 
        553.98785452870520021084493162890785317925`20., 
        1328.64185282495523292678673806067725450955`20.}, 0, 7, 1], 
     integralnum[2] -> SeriesData[ep, 0, {-0.25`20., -1.5`20., 
        -4.06519779945532069058275450006192443234`20., 
        -5.15827634617841557710071641618834674182`20., 
        4.76700863539706685742382348872846034065`20., 
        47.13987453035559816194688296672777273806`20., 
        166.66085538058018385287402841302315251409`20.}, -1, 6, 1], 
     integralnum[3] -> SeriesData[ep, 0, {0.75`20., -4.5`20., 
        12.19559339836596207174826350018577329703`20., 
        -130.8722917418562981296770127536642393389`20., 
        678.08375031373510781797771056440981365868`20., 
        -4124.11597003633023796007808948952991403449`20., 
        25093.23099562264164311689034509920993594974`20.}, -1, 6, 1], 
     integralnum[4] -> SeriesData[ep, 0, {1.`20.15051499783199, 
        9.99999999999999999999177968664063411111`20.15051499783199, 
        60.84052746521418850804452097986507144486`20.15051499783199, 
        304.90273479315101941006420645185682691068`20.15051499783199, 
        1417.16600175178628787362469450791466826865`20.15051499783199, 
        6406.00286201448361758399695032829510182817`20.15051499783199, 
        28602.70330366540411169626902988631996925611`20.15051499783199}, -1, 
       6, 1], integralnum[5] -> SeriesData[ep, 0, {-0.0625`20.15051499783199, 
        -1.25000000000000000000205507833984147222`20.150514997831998, 
        -1.12136538301560373618648670501351559586`20.15051499783199, 
        -7.88515623307356634484109588188654387536`20.15051499783199, 
        22.50801233787432029495946716228804668105`20.15051499783199, 
        -51.96000614220419230195094758832898210492`20.15051499783199, 
        461.22937598357124223928997133090391151857`20.15051499783199}, -1, 6, 
       1], integralnum[6] -> SeriesData[ep, 0, {-0.09375`20.15051499783199, 
        0.25000000000000000000102753916992073611`20.15051499783199, 
        2.52808379178014152280597625915547852621`20.15051499783199, 
        7.67136850893410354682591764293805419084`20.15051499783199, 
        12.05808696108692154801508634318164132234`20.15051499783199, 
        -0.23309297486581221539384253577617628126`20.15051499783199, 
        -90.50412254744274275125295924901018803047`20.15051499783199}, -2, 5, 
       1], integralnum[7] -> SeriesData[ep, 0, 
       {0.10416666666666666666666666666666666667`20.15051499783199, 0, 
        -1.50785622794420756677352508942666494542`20.150514997831987, 
        -5.60959888141143999856141052594795314771`20.150514997831998, 
        -10.55265152868359736728093361563861985227`20.15051499783199, 
        -6.11224756001636926425397764102769115529`20.150514997831987, 
        48.27256397831699724600526241941219084731`20.15051499783199}, -3, 4, 
       1], integralnum[8] -> SeriesData[ep, 0, 
       {4.20719916105857999879626682415095505375`20.15051499783199, 
        53.11154573468564577707077852600329401157`20.15051499783199, 
        431.45908351889193777656354900637707641718`20.15051499783199, 
        2973.13332550893361595944415629629517829076`20.15051499783199, 
        19063.09379279524782590053585452816908587724`20.15051499783199, 
        117963.00524059099432296007229943545283044732`20.15051499783199}, 0, 
       6, 1], integralnum[9] -> SeriesData[ep, 0, {-0.5`20.15051499783199, 
        -4.99999999999999999999588984332031705555`20.150514997831998, 
        -28.17026373260709425402431556827237719465`20.15051499783199, 
        -119.43143332972728326862941596027208842926`20.15051499783199, 
        -430.44042869090437075322153504044538574397`20.15051499783199, 
        -1410.16794828084219971047157632100744784251`20.15051499783199, 
        -4372.11152452919717826257705028996669972089`20.15051499783199}, -1, 
       6, 1], integralnum[10] -> SeriesData[ep, 0, {0.5`20.15051499783199, 
        5.50000000000000000000271081529909401818`20.15051499783199, 
        34.34926305180546459999789228435181808684`20.15051499783199, 
        170.05835250986276485794109930281603953943`20.15051499783199, 
        758.7443815516605445012504852176591503562`20.15051499783199, 
        3238.222100561863948331907840898047104253`20.15051499783199, 
        13535.34618432393558415691426394380221279751`20.15051499783199}, -2, 
       5, 1], integralnum[11] -> SeriesData[ep, 0, {-0.5`20.15051499783199, 
        -2.50000000000000000000271081529909401818`20.150514997831998, 
        -1.34926305180546459998162739255725397774`20.15051499783199, 
        36.03722580097002274204625440329486898162`20.15051499783199, 
        261.60573350751604464639611059923708688037`20.15051499783199, 
        1314.2441887480993186755950704079077978842`20.15051499783199, 
        5893.9864190472481058345327814444804127205`20.15051499783199}, -2, 5, 
       1]}
 
intnumrule /: intnumrule::usage = "intnumrule is a replacement table that \
replaces integralnum[i] through its numeric solutions."
 
boundarym0 = {integralnum[1] -> 1/2 + (9*ep)/2 + (ep^2*(63 - 2*Pi^2))/2 + 
       (ep^4*(37665 - 1890*Pi^2 - 22*Pi^4 - 8640*Zeta[3]))/30 + 
       (ep^3*(405 - 18*Pi^2 - 64*Zeta[3]))/2 + 
       (ep^6*(87490935 - 4745790*Pi^2 - 87318*Pi^4 - 2452*Pi^6 - 
          24494400*Zeta[3] + 1088640*Pi^2*Zeta[3] + 1935360*Zeta[3]^2 - 
          13063680*Zeta[5]))/1890 + (ep^5*(76545 - 4050*Pi^2 - 66*Pi^4 - 
          20160*Zeta[3] + 640*Pi^2*Zeta[3] - 7680*Zeta[5]))/10}
 
boundarym0 /: boundarym0::usage = "boundarym0 is a replacement table that \
replaces integralnum[i] through the leading contribution needed to completely \
fix the boundary conditions in the m^{0 ep} region."
 
boundarym2 = {integralnum[4] -> (Gamma[1 - 2*ep]^2*Gamma[1 - ep]^2*Gamma[ep]*
        HypergeometricPFQ[{1 - ep, 1 - ep}, {3 - 5*ep}, 1])/
       (m^(2*ep)*Gamma[3 - 5*ep]), integralnum[5] -> 
      (m^(2*(-1 - ep))*Gamma[1 - 2*ep]^2*Gamma[1 - ep]^2*Gamma[1 + ep]*
        HypergeometricPFQ[{1 - ep, 1 - ep}, {3 - 5*ep}, 1])/Gamma[3 - 5*ep], 
     integralnum[6] -> (-2*(1 - 4*ep)^2*ep^3*Gamma[-2*ep]^2*Gamma[-ep]^2*
        Gamma[ep]*HypergeometricPFQ[{1 - ep, 1 - ep}, {3 - 5*ep}, 1])/
       (3*m^(2*ep)*Gamma[3 - 5*ep])}
 
boundarym2 /: boundarym2::usage = "boundarym2 is a replacement table that \
replaces integralnum[i] through the leading contribution needed to completely \
fix the boundary conditions in the m^{-2ep} region."
 
boundarym4 = {integralnum[9] -> m^(2*(1 - 2*ep))*(19/2 + 1/(2*ep^2) + 
        5/(2*ep) + (ep^2*(1266 - Pi^4 - 300*Zeta[3]))/12 - 
        (5*ep*(-13 + 2*Zeta[3]))/2 + (ep^4*(778302 - 1197*Pi^4 - 44*Pi^6 - 
           245700*Zeta[3] + 18900*Zeta[3]^2 - 102060*Zeta[5]))/756 + 
        (ep^3*(3990 - 5*Pi^4 - 1140*Zeta[3] - 324*Zeta[5]))/12)}
 
boundarym4 /: boundarym4::usage = "boundarym4 is a replacement table that \
replaces integralnum[i] through the leading contribution needed to completely \
fix the boundary conditions in the m^{-4ep} region."
 
matrix[1] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1 - 3*ep, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {-((-1 + 3*ep)*(-1 + 6*ep))/(2*ep), (1 - 6*ep)/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -1 + 2*ep, 0, -((-1 + 5*ep)*(-1 + 6*ep))/2, 1 - 6*ep, -3*ep, 0, 0, 
      0, 0, 0}, {0, 1 - 2*ep, 0, ((-1 + 5*ep)*(-1 + 6*ep))/2, -1 + 6*ep, 
      3*ep, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {(1 - 3*ep)/ep, (1 - 3*ep)/ep, 0, ((-1 + 5*ep)*(-1 + 6*ep))/(2*ep), 
      (-1 + 6*ep)/ep, 3, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-2*(-1 + 3*ep))/ep, 
      (-2*(-1 + 3*ep))/ep, 0, (1 - 11*ep + 30*ep^2)/ep, (2*(-1 + 6*ep))/ep, 
      6, 0, 0, 0, 0, 0}}
 
matrix[2] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-1 + 3*ep)/ep, 
      (-1 + 3*ep)/ep, 1/4, -((-1 + 5*ep)*(-1 + 6*ep))/(2*ep), 
      (-3*(-1 + 6*ep))/(8*ep), -3, 0, -3*ep, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {(2*(-1 + 3*ep)*(-2 + 7*ep))/(ep*(-2 + 5*ep)), (-4 + 11*ep)/(2*ep), 0, 
      (2 - 32*ep + 157*ep^2 - 238*ep^3)/(ep*(-2 + 5*ep)), 
      (-1 + 11*ep - 25*ep^2)/(ep*(-2 + 5*ep)), (34 - 97*ep)/(2*(-2 + 5*ep)), 
      (7*ep)/2, (-1 + 2*ep)/2, 4*(-1 + 2*ep)*(-1 + 3*ep), 
      -((-1 + 2*ep)*(-1 + 6*ep))/2, (1 - 8*ep)/2}}
 
matrix[3] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1 + 3*ep, -2*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {((-1 + 3*ep)*(-1 + 6*ep))/(2*ep), (-1 + 6*ep)/2, 
      (-1 - 6*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 1 - 2*ep, 0, ((-1 + 5*ep)*(-1 + 6*ep))/2, (-1 - 4*ep)/2, 3*ep, 
      0, 0, 0, 0, 0}, {0, (-1 + 2*ep)/2, 0, -((-1 + 5*ep)*(-1 + 6*ep))/2, 0, 
      -4*ep, 0, 0, 0, 0, 0}, {0, (-1 + 2*ep)/(2*ep), 0, 0, 0, -2, -3*ep, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(2 - 5*ep)^(-1), 0, 0, 
      (-1 + 4*ep)^2/((-1 + 3*ep)*(-2 + 5*ep)), 0, 0, 0, 0, 1 - 2*ep, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, (1 - 6*ep)/2, 1/2}, 
     {(-4*(-1 + 3*ep))/(-2 + 5*ep), 0, 0, (4*(-1 + 4*ep)^2)/(-2 + 5*ep), 0, 
      0, 0, 0, -4*(-1 + 2*ep)*(-1 + 3*ep), ((-1 + 2*ep)*(-1 + 6*ep))/2, 
      (1 - 2*ep)/2}}
 
matrix[4] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, ((-1 + 4*ep)*(-1 + 6*ep))/((-1 + 2*ep)*(-2 + 5*ep)), 
      (-2*(-1 + 4*ep))/((-1 + 3*ep)*(-2 + 5*ep)), (2*ep*(-1 + 4*ep))/
       ((-1 + 2*ep)*(-1 + 3*ep)*(-2 + 5*ep)), 
      (-2*ep^2)/((-1 + 2*ep)*(-1 + 3*ep)), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
      (2*(-1 + 4*ep))/(-2 + 5*ep), 0, 0, 0, 0, 0, 0}}
 
matrix[5] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, (-2*(-1 + 4*ep))/((-1 + 2*ep)*(-2 + 5*ep)), 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
matrix /: matrix::usage = "The function matrix[i] denotes the DEQ matrix as \
defined in Appendix B Eq.(B.i)."
 
contentpaper = "Ancillary file for the article\n'On phase-space integrals \
with Heaviside functions'\nby Daniel Baranowski, Maximilian Delto, Kirill \
Melnikov, Chen-Yu Wang, TTP-21-053, P3H-21-097, TUM-HEP-1376/21.\nAll \
expressions are in Mathematica-readable form.\n\nThe symbol ep denotes the \
dimensional regularization parameter \[Epsilon].\nThe function integral[i] \
denotes the master integral I_i as defined in Appendex A Eq.(A1)-(A5).\nThe \
function integralnu[1] denotes the master integral J_[\[Nu]] as defined in \
Eq.(5.18).\nThe function integralnu[2] denotes the master integral \
\!\(\*SuperscriptBox[\(J\), \(d\)]\)_[\[Nu]] as defined in Appendex A \
Eq.(A6).\nThe function integralnum[i] denotes the example integral [cal J]_i  \
for the numerical solution of differential eqations as defined in \
Eq.(5.82).\n\n\n\[Omega]red['a_i'] where a_i is Element of {a,b,c,d}, is the \
integral over '\[Omega][a_i]' in terms of master integrals as defined in \
Eq.(5.5), Eq.(5.7) and Eq.(5.30).\nThe Expression in \[Omega]red['c'] is only \
given up to the necessary order in \[Epsilon].\n\n\n\[Omega]res['a_i'] where \
a_i is Element of {a,b,c}, is an analytic expression for the integral over \
'\[Omega][a_i]' as defined in Eq.(5.12), Eq.(5.28) and \
Eq.(5.48).\n\n\nintsolrule is a replacement table that replaces integral[i] \
and integralnu[1] through their analytic solutions.\n\n\nintnumrule is a \
replacement table that replaces integralnum[i] through its numeric \
solutions.\n\n\nboundarym0 is a replacement table that replaces \
integralnum[i] through the leading contribution needed to completely fix the \
boundary conditions in the m^{0 ep} region.\n\n\nboundarym2 is a replacement \
table that replaces integralnum[i] through the leading contribution needed to \
completely fix the boundary conditions in the m^{-2ep} \
region.\n\n\nboundarym4 is a replacement table that replaces integralnum[i] \
through the leading contribution needed to completely fix the boundary \
conditions in the m^{-4ep} region.\n\n\nThe function matrix[i] denotes the \
DEQ matrix as defined in Appendix B Eq.(B.i)."

